Araucaria: Simplifying INC Fault Tolerance with High-Level Intents

Network programmability allows modification of fine-grain data plane functionality. The performance benefits of data plane programmability have motivated many researchers to offload computation that previously operated only on servers to the network, creating the notion of in-network computing (INC). Because failures can occur in the data plane, fault tolerance mechanisms are essential for INC. However, INC operators and developers must manually set fault tolerance requirements using domain knowledge to change the source code. These manually set requirements may take time and lead to errors in case of misconfiguration. In this work, we present Araucaria, a system that aims to simplify the definition and implementation of fault tolerance requirements for INC. The system allows requirements specification using an intent language, which enables the expression of consistency and availability requirements in a constrained natural language. A refinement process translates the intent and incorporates the essential building blocks and configurations into the INC code. We present a prototype of Araucaria and analyze the end-to-end system behavior. Experiments demonstrate that the refinement scales to multiple intents and that the system provides fault tolerance with negligible overhead in failure scenarios.

==> figures/analisareplay.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams["font.family"] = "Arial"

files_strong = {}
files_crdt = {}

xaxis = np.array([2, 4, 6 ,8])
yaxis_strong = []
yaxis_strong_crdt = []

def read_data(folder, local_axis, file_list):
    counter_exps = 0
    for i in [2,5,7,9]:
        counter_servers = 0
        file_list[i] = []
        local_axis.append([])
        loop_set = [j for j in range(1, i+1) if j!= 3] 
        print(loop_set)
        for j in loop_set:  #pega todos os arquivos
            file_list[i].append(open(folder + "/" + str(j) + "log_size"+str(i)+".txt", "r"))
            lines = file_list[i][counter_servers].readlines()
            for line in lines:
                try:
                    try_to_split = line.split(":")
                    if try_to_split[0] in ("REPLAY_SIZE"):
                        local_axis[counter_exps].append(float(try_to_split[1]))
                        break
                except:
                    continue
            counter_servers = counter_servers + 1
        counter_exps = counter_exps + 1
    return local_axis

yaxis_strong = read_data("strongReplay", yaxis_strong, files_strong)
#yaxis_strong_crdt = read_data("Strong_CRDT", yaxis_strong_crdt, files_crdt)

#print(map(np.mean,yaxis_strong))

print(yaxis_strong)

      
barWidth = 0.8
fig,ax = plt.subplots(figsize=(6, 3))
 
# creating the bar plot
plt.bar(xaxis,  list(map(np.mean, yaxis_strong)), yerr= list(map(np.std, yaxis_strong)), width=barWidth, color ='gray', edgecolor='black',
       linewidth=1, zorder=2, capsize=8)
#plt.errorbar(xaxis, list(map(np.mean, yaxis_strong_crdt)), yerr=list(map(np.std, yaxis_strong_crdt)), color ='blue', zorder=1, capsize=8, label="Strong Eventual Replay")

plt.ylim((0, 25))
plt.xlim((1, 9))

plt.xticks(xaxis, fontsize = 16)
plt.yticks(fontsize = 16)

plt.grid(zorder=-2, linestyle='--')
 
plt.xlabel("Number of servers", fontsize = 16)
plt.ylabel("# Pkts retransmitted", fontsize = 16)
#plt.title("Students enrolled in different courses")

plt.subplots_adjust(left=0.152, bottom=0.19, right=0.935, top=0.88, wspace=0.2, hspace=0.2)

#plt.legend(loc ="upper left",fontsize=14)

plt.savefig("replaysize.pdf")
plt.show()



